Suppressing Noise from Built Environment Datasets to Reduce Communication Rounds for Convergence of Federated Learning

Smart sensing provides an easier and convenient data-driven mechanism for monitoring and control in the built environment. Data generated in the built environment are privacy sensitive and limited. Federated learning is an emerging paradigm that provides privacy-preserving collaboration among multiple participants for model training without sharing private and limited data. The noisy labels in the datasets of the participants degrade the performance and increase the number of communication rounds for convergence of federated learning. Such large communication rounds require more time and energy to train the model. In this paper, we propose a federated learning approach to suppress the unequal distribution of the noisy labels in the dataset of each participant. The approach first estimates the noise ratio of the dataset for each participant and normalizes the noise ratio using the server dataset. The proposed approach can handle bias in the server dataset and minimizes its impact on the participants' dataset. Next, we calculate the optimal weighted contributions of the participants using the normalized noise ratio and influence of each participant. We further derive the expression to estimate the number of communication rounds required for the convergence of the proposed approach. Finally, experimental results demonstrate the effectiveness of the proposed approach over existing techniques in terms of the communication rounds and achieved performance in the built environment.

==> 1/final.sh <==
rm paper1.eps
gnuplot '1'
latex paper1.tex
dvips paper1.dvi
ps2eps paper1.ps
rm paper1.dvi
rm paper1.aux
rm paper1.log
rm paper1.ps



==> 4/21/final.sh <==
rm paper1.eps
gnuplot '1'
latex paper1.tex
dvips paper1.dvi
ps2eps paper1.ps
rm paper1.dvi
rm paper1.aux
rm paper1.log
rm paper1.ps



==> 4/22/final.sh <==
rm paper1.eps
gnuplot '1'
latex paper1.tex
dvips paper1.dvi
ps2eps paper1.ps
rm paper1.dvi
rm paper1.aux
rm paper1.log
rm paper1.ps



==> 5/31/final.sh <==
rm paper1.eps
gnuplot '1'
latex paper1.tex
dvips paper1.dvi
ps2eps paper1.ps
rm paper1.dvi
rm paper1.aux
rm paper1.log
rm paper1.ps



==> 5/32/final.sh <==
rm paper1.eps
gnuplot '1'
latex paper1.tex
dvips paper1.dvi
ps2eps paper1.ps
rm paper1.dvi
rm paper1.aux
rm paper1.log
rm paper1.ps



==> 5/33/final.sh <==
rm paper1.eps
gnuplot '1'
latex paper1.tex
dvips paper1.dvi
ps2eps paper1.ps
rm paper1.dvi
rm paper1.aux
rm paper1.log
rm paper1.ps



==> 5/34/final.sh <==
rm paper1.eps
gnuplot '1'
latex paper1.tex
dvips paper1.dvi
ps2eps paper1.ps
rm paper1.dvi
rm paper1.aux
rm paper1.log
rm paper1.ps



==> 6/final.sh <==
rm paper1.eps
gnuplot '1'
latex paper1.tex
dvips paper1.dvi
ps2eps paper1.ps
rm paper1.dvi
rm paper1.aux
rm paper1.log
rm paper1.ps



==> 7/final.sh <==
rm paper1.eps
gnuplot '1'
latex paper1.tex
dvips paper1.dvi
ps2eps paper1.ps
rm paper1.dvi
rm paper1.aux
rm paper1.log
rm paper1.ps



==> 8/final.sh <==
rm paper1.eps
gnuplot '1'
latex paper1.tex
dvips paper1.dvi
ps2eps paper1.ps
rm paper1.dvi
rm paper1.aux
rm paper1.log
rm paper1.ps



==> 9/final.sh <==
rm paper1.eps
gnuplot '1'
latex paper1.tex
dvips paper1.dvi
ps2eps paper1.ps
rm paper1.dvi
rm paper1.aux
rm paper1.log
rm paper1.ps



==> LMR/final.sh <==
rm paper1.eps
gnuplot '1'
latex paper1.tex
dvips paper1.dvi
ps2eps paper1.ps
rm paper1.dvi
rm paper1.aux
rm paper1.log
rm paper1.ps



==> SHL/final.sh <==
rm paper1.eps
gnuplot '1'
latex paper1.tex
dvips paper1.dvi
ps2eps paper1.ps
rm paper1.dvi
rm paper1.aux
rm paper1.log
rm paper1.ps



==> confusion/confusion_matrix.py <==
import numpy as np


def plot_confusion_matrix(cm,
                          target_names,
                          title='Confusion matrix',
                          cmap=None,
                          normalize=True):
    """
    given a sklearn confusion matrix (cm), make a nice plot

    Arguments
    ---------
    cm:           confusion matrix from sklearn.metrics.confusion_matrix

    target_names: given classification classes such as [0, 1, 2]
                  the class names, for example: ['high', 'medium', 'low']

    title:        the text to display at the top of the matrix

    cmap:         the gradient of the values displayed from matplotlib.pyplot.cm
                  see http://matplotlib.org/examples/color/colormaps_reference.html
                  plt.get_cmap('jet') or plt.cm.Blues

    normalize:    If False, plot the raw numbers
                  If True, plot the proportions

    Usage
    -----
    plot_confusion_matrix(cm           = cm,                  # confusion matrix created by
                                                              # sklearn.metrics.confusion_matrix
                          normalize    = True,                # show proportions
                          target_names = y_labels_vals,       # list of names of the classes
                          title        = best_estimator_name) # title of graph

    Citiation
    ---------
    http://scikit-learn.org/stable/auto_examples/model_selection/plot_confusion_matrix.html

    """
    import matplotlib.pyplot as plt
    import numpy as np
    import itertools
    from matplotlib import rc,rcParams

    accuracy = np.trace(cm) / float(np.sum(cm))
    misclass = 1 - accuracy

    if cmap is None:
        cmap = plt.get_cmap('GnBu')

    plt.figure(figsize=(4, 4))
    plt.imshow(cm, interpolation='nearest', cmap=cmap)
    #plt.title(title, size=22)
    #plt.colorbar()
    
    if target_names is not None:
        tick_marks = np.arange(len(target_names))
        plt.xticks(tick_marks, target_names, rotation=0,size=14)
        plt.yticks(tick_marks, target_names,size=14)

    if normalize:
        cm = cm.astype('float') / cm.sum(axis=1)[:, np.newaxis]


    thresh = cm.max() / 1.5 if normalize else cm.max() / 2
    for i, j in itertools.product(range(cm.shape[0]), range(cm.shape[1])):
        if normalize:
            plt.text(" ",
                     horizontalalignment="center",size=16,
                  )
        else:
            plt.text(j, i, "{:,}".format(cm[i, j]),
                     horizontalalignment="center",size=16,
                     color="white" if cm[i, j] > thresh else "black")


    plt.tight_layout()
    plt.ylabel('Predicted class',size=16)
    plt.xlabel('Actual class',size=16)
    #plt.xlabel('Predicted label\naccuracy={:0.4f}; misclass={:0.4f}'.format(accuracy, misclass))
    #plt.show()
    plt.savefig('random.eps', format='eps',bbox_inches='tight', pad_inches=0)
    
x=" "
plot_confusion_matrix(cm  = np.array([[81.9,  6.35,  2.31,  2.17,  1.70,  0.85],
       [ 7.34, 80.4 ,  3.19,  2.23 ,  2.79,  1.76],
       [ 5.29,  5.79 , 89.2 ,  6.79,  4.55,  2.19],
       [ 1.79,  4.28 ,  3.27, 84.5 ,  7.29 ,  4.31],
       [ 2.17,  1.83 ,  1.09,  2.83, 80.3 ,  9.48],
       [ 1.51,  1.35,  0.94,  1.48,  3.37 , 82.4 ]]),
                      normalize    = False,
                      target_names = ['$\mathbf{a_1}$', '$\mathbf{a_2}$', '$\mathbf{a_3}$','$\mathbf{a_4}$', '$\mathbf{a_5}$', '$\mathbf{a_6}$'],
                      title = '')
    


==> confusion/equi.py <==
import numpy as np


def plot_confusion_matrix(cm,
                          target_names,
                          title='Confusion matrix',
                          cmap=None,
                          normalize=True):
    """
    given a sklearn confusion matrix (cm), make a nice plot

    Arguments
    ---------
    cm:           confusion matrix from sklearn.metrics.confusion_matrix

    target_names: given classification classes such as [0, 1, 2]
                  the class names, for example: ['high', 'medium', 'low']

    title:        the text to display at the top of the matrix

    cmap:         the gradient of the values displayed from matplotlib.pyplot.cm
                  see http://matplotlib.org/examples/color/colormaps_reference.html
                  plt.get_cmap('jet') or plt.cm.Blues

    normalize:    If False, plot the raw numbers
                  If True, plot the proportions

    Usage
    -----
    plot_confusion_matrix(cm           = cm,                  # confusion matrix created by
                                                              # sklearn.metrics.confusion_matrix
                          normalize    = True,                # show proportions
                          target_names = y_labels_vals,       # list of names of the classes
                          title        = best_estimator_name) # title of graph

    Citiation
    ---------
    http://scikit-learn.org/stable/auto_examples/model_selection/plot_confusion_matrix.html

    """
    import matplotlib.pyplot as plt
    import numpy as np
    import itertools
    from matplotlib import rc,rcParams

    accuracy = np.trace(cm) / float(np.sum(cm))
    misclass = 1 - accuracy

    if cmap is None:
        cmap = plt.get_cmap('GnBu')

    plt.figure(figsize=(5, 4))
    plt.imshow(cm, interpolation='nearest', cmap=cmap)
    #plt.title(title, size=22)
    #plt.colorbar()
    
    if target_names is not None:
        tick_marks = np.arange(len(target_names))
        plt.xticks(tick_marks, target_names, rotation=0,size=14)
        plt.yticks(tick_marks, target_names,size=14)

    if normalize:
        cm = cm.astype('float') / cm.sum(axis=1)[:, np.newaxis]


    thresh = cm.max() / 1.5 if normalize else cm.max() / 2
    for i, j in itertools.product(range(cm.shape[0]), range(cm.shape[1])):
        if normalize:
            plt.text(" ",
                     horizontalalignment="center",size=16,
                  )
        else:
            plt.text(j, i, "{:,}".format(cm[i, j]),
                     horizontalalignment="center",size=16,
                     color="white" if cm[i, j] > thresh else "black")


    plt.tight_layout()
    #plt.ylabel('Predicted class',size=18)
    plt.xlabel('Actual class',size=16)
    #plt.xlabel('Predicted label\naccuracy={:0.4f}; misclass={:0.4f}'.format(accuracy, misclass))
    #plt.show()
    plt.savefig('equi.eps', format='eps',bbox_inches='tight', pad_inches=0)
    
x=" "
plot_confusion_matrix(cm  = np.array([[91.7 ,  3.04,  1.07,  0.92,  1.77 ,  1.87],
       [ 2.93, 89.7 ,  4.11,  3.17 ,  1.44,  2.86],
       [ 2.01,  2.92 , 90.1 ,  2.73,  3.71,  3.29],
       [ 1.31,  1.91,  2.12 , 89.4 ,  3.21,  2.47],
       [ 0.92,  0.86 ,  1.33,  2.71, 87.1 ,  3.21],
       [ 1.13,  1.57,  1.27,  1.07,  2.77 , 86.3 ]]),
                      normalize    = False,
                      target_names = ['$\mathbf{a_1}$', '$\mathbf{a_2}$', '$\mathbf{a_3}$','$\mathbf{a_4}$', '$\mathbf{a_5}$', '$\mathbf{a_6}$'],
                      title = '')
    


==> local_epochs/final.sh <==
rm paper1.eps
gnuplot '1'
latex paper1.tex
dvips paper1.dvi
ps2eps paper1.ps
rm paper1.dvi
rm paper1.aux
rm paper1.log
rm paper1.ps



==> matrix/seen.py <==
import numpy as np


def plot_confusion_matrix(cm,
                          target_names,
                          title='Confusion matrix',
                          cmap=None,
                          normalize=True):
    """
    given a sklearn confusion matrix (cm), make a nice plot

    Arguments
    ---------
    cm:           confusion matrix from sklearn.metrics.confusion_matrix

    target_names: given classification classes such as [0, 1, 2]
                  the class names, for example: ['high', 'medium', 'low']

    title:        the text to display at the top of the matrix

    cmap:         the gradient of the values displayed from matplotlib.pyplot.cm
                  see http://matplotlib.org/examples/color/colormaps_reference.html
                  plt.get_cmap('jet') or plt.cm.Blues

    normalize:    If False, plot the raw numbers
                  If True, plot the proportions

    Usage
    -----
    plot_confusion_matrix(cm           = cm,                  # confusion matrix created by
                                                              # sklearn.metrics.confusion_matrix
                          normalize    = True,                # show proportions
                          target_names = y_labels_vals,       # list of names of the classes
                          title        = best_estimator_name) # title of graph

    Citiation
    ---------
    http://scikit-learn.org/stable/auto_examples/model_selection/plot_confusion_matrix.html

    """
    import matplotlib.pyplot as plt
    import numpy as np
    import itertools
    from matplotlib import rc,rcParams

    accuracy = np.trace(cm) / float(np.sum(cm))
    misclass = 1 - accuracy

    if cmap is None:
        cmap = plt.get_cmap('BuGn')

    plt.figure(figsize=(5, 4))
    plt.imshow(cm, interpolation='nearest', cmap=cmap)
    #plt.title(title, size=22)
    #plt.colorbar()
    
    if target_names is not None:
        tick_marks = np.arange(len(target_names))
        plt.xticks(tick_marks, target_names, rotation=0,size=17)
        plt.yticks(tick_marks, target_names,size=17)

    if normalize:
        cm = cm.astype('float') / cm.sum(axis=1)[:, np.newaxis]


    thresh = cm.max() / 1.5 if normalize else cm.max() / 2
    for i, j in itertools.product(range(cm.shape[0]), range(cm.shape[1])):
        if normalize:
            plt.text(" ",
                     horizontalalignment="center",size=16,
                  )
        else:
            plt.text(j, i, "{:,}".format(cm[i, j]),
                     horizontalalignment="center",size=16,
                     color="white" if cm[i, j] > thresh else "black")


    plt.tight_layout()
    #plt.ylabel('Predicted class',size=20)
    #plt.xlabel('Actual class',size=20)
    #plt.xlabel('Predicted label\naccuracy={:0.4f}; misclass={:0.4f}'.format(accuracy, misclass))
    #plt.show()
    plt.savefig('seen.eps', format='eps',bbox_inches='tight', pad_inches=0.5)
    
x=" "
plot_confusion_matrix(cm  = np.array([
 [0.8,     0.04,    0.04,    0.04,    0.04,	0.04],
 [0.04,    0.8,     0.04,    0.04,    0.04,	0.04],
 [0.04,    0.04,    0.8,     0.04,    0.04,	0.04],
 [0.04,    0.04,    0.04,    0.8,     0.04,   0.04],
 [0.04,    0.04,    0.04,    0.04,    0.8,    0.04],
 [0.04,    0.04,    0.04,    0.04,    0.04,   0.8]]), 
                      normalize    = False,
                      target_names = [],
                      title = '')
    


==> matrix/unseen.py <==
import numpy as np


def plot_confusion_matrix(cm,
                          target_names,
                          title='Confusion matrix',
                          cmap=None,
                          normalize=True):
    """
    given a sklearn confusion matrix (cm), make a nice plot

    Arguments
    ---------
    cm:           confusion matrix from sklearn.metrics.confusion_matrix

    target_names: given classification classes such as [0, 1, 2]
                  the class names, for example: ['high', 'medium', 'low']

    title:        the text to display at the top of the matrix

    cmap:         the gradient of the values displayed from matplotlib.pyplot.cm
                  see http://matplotlib.org/examples/color/colormaps_reference.html
                  plt.get_cmap('jet') or plt.cm.Blues

    normalize:    If False, plot the raw numbers
                  If True, plot the proportions

    Usage
    -----
    plot_confusion_matrix(cm           = cm,                  # confusion matrix created by
                                                              # sklearn.metrics.confusion_matrix
                          normalize    = True,                # show proportions
                          target_names = y_labels_vals,       # list of names of the classes
                          title        = best_estimator_name) # title of graph

    Citiation
    ---------
    http://scikit-learn.org/stable/auto_examples/model_selection/plot_confusion_matrix.html

    """
    import matplotlib.pyplot as plt
    import numpy as np
    import itertools
    from matplotlib import rc,rcParams

    accuracy = np.trace(cm) / float(np.sum(cm))
    misclass = 1 - accuracy

    if cmap is None:
        cmap = plt.get_cmap('BuGn')

    plt.figure(figsize=(5, 4))
    plt.imshow(cm, interpolation='nearest', cmap=cmap)
    #plt.title(title, size=22)
    #plt.colorbar()
    
    if target_names is not None:
        tick_marks = np.arange(len(target_names))
        plt.xticks(tick_marks, target_names, rotation=0,size=17)
        plt.yticks(tick_marks, target_names,size=17)

    if normalize:
        cm = cm.astype('float') / cm.sum(axis=1)[:, np.newaxis]


    thresh = cm.max() / 1.5 if normalize else cm.max() / 2
    for i, j in itertools.product(range(cm.shape[0]), range(cm.shape[1])):
        if normalize:
            plt.text(" ",
                     horizontalalignment="center",size=16,
                  )
        else:
            plt.text(j, i, "{:,}".format(cm[i, j]),
                     horizontalalignment="center",size=16,
                     color="white" if cm[i, j] > thresh else "black")


    plt.tight_layout()
    #plt.ylabel('Predicted class',size=20)
    #plt.xlabel('Actual class',size=20)
    #plt.xlabel('Predicted label\naccuracy={:0.4f}; misclass={:0.4f}'.format(accuracy, misclass))
    #plt.show()
    plt.savefig('unseen.eps', format='eps',bbox_inches='tight', pad_inches=0.5)
    
x=" "
plot_confusion_matrix(cm  = np.array([
 [0.6,     0.05,   0.10,    0.05,    0.10,	0.10],
 [0.1,     0.5,    0.05,    0.10,    0.15,	0.10],
 [0.05,    0.10,   0.7,     0.05,    0.05,	0.05],
 [0.05,    0.10,   0.05,    0.4,     0.20,    0.20],
 [0.10,    0.05,   0.05,    0.15,    0.45,    0.20],
 [0.1,     0.2,    0.05,    0.25,    0.05,    0.35]]), 
                      normalize    = False,
                      target_names = [],
                      title = '')
    

